Basilic: Resilient Optimal Consensus Protocols With Benign and Deceitful Faults

The problem of Byzantine consensus has been key to designing secure distributed systems. However, it is particularly difficult, mainly due to the presence of Byzantine processes that act arbitrarily and the unknown message delays in general networks. Although it is well known that both safety and liveness are at risk as soon as $n/3$ Byzantine processes fail, very few works attempted to characterize precisely the faults that produce safety violations from the faults that produce termination violations. In this paper, we present a new lower bound on the solvability of the consensus problem by distinguishing deceitful faults violating safety and benign faults violating termination from the more general Byzantine faults, in what we call the Byzantine-deceitful-benign fault model. We show that one cannot solve consensus if $n\leq 3t+d+2q$ with $t$ Byzantine processes, $d$ deceitful processes, and $q$ benign processes. In addition, we show that this bound is tight by presenting the Basilic class of consensus protocols that solve consensus when $n > 3t+d+2q$. These protocols differ in the number of processes from which they wait to receive messages before progressing. Each of these protocols is thus better suited for some applications depending on the predominance of benign or deceitful faults. Finally, we study the fault tolerance of the Basilic class of consensus protocols in the context of blockchains that need to solve the weaker problem of eventual consensus. We demonstrate that Basilic solves this problem with only $n > 2t+d+q$, hence demonstrating how it can strengthen blockchain security.

==> plots/fault-tolerance-compared-fbft.py <==
import matplotlib.pyplot as plt  
import pandas as pd
import seaborn as sns
import numpy as np
from collections import defaultdict
import matplotlib
from fractions import Fraction
import numpy
import sys,os
# matplotlib.rc('xtick', labelsize=10) 
# matplotlib.rc('ytick', labelsize=10)
matplotlib.rc('xtick', labelsize=12) 
matplotlib.rc('ytick', labelsize=12)

from collections import OrderedDict

linestyles_dict = OrderedDict(
    [('solid',               (0, ())),
     ('loosely dotted',      (0, (1, 6))),
     ('dotted',              (0, (1, 5))),
     ('densely dotted',      (0, (1, 1))),

     ('loosely dashed',      (0, (5, 10))),
     ('dashed',              (0, (5, 5))),
     ('densely dashed',      (0, (5, 1))),

     ('loosely dashdotted',  (0, (3, 10, 1, 10))),
     ('dashdotted',          (0, (3, 5, 1, 5))),
     ('densely dashdotted',  (0, (3, 1, 1, 1))),

     ('loosely dashdotdotted', (0, (3, 10, 1, 10, 1, 10))),
     ('dashdotdotted',         (0, (3, 5, 1, 5, 1, 5))),
     ('densely dashdotdotted', (0, (3, 1, 1, 1, 1, 1)))])

# Read the data into a pandas DataFrame.
filepath="./"
destiny_filepath = "../figs/"
# filename_mypoly=filepath+"gdpsync-confirmations-22-may-big-exp.csv"
# filename_mypoly_1000=filepath+"logging_big_test_1_fri_15may/log-big-test-18-may.csv"
# filename_mypoly_vs_polygraph=filepath+"logging_confirmation/confirmations_vs_polygraph/confirmations_vs_polygraph_all_discarding_weird_50.csv"

# These are the "Tableau 20" colors as RGB.    
tableau20 = [(31, 119, 180), (174, 199, 232), (255, 127, 14), (255, 187, 120),    
             (44, 160, 44), (152, 223, 138), (214, 39, 40), (255, 152, 150),    
             (148, 103, 189), (197, 176, 213), (140, 86, 75), (196, 156, 148),    
             (227, 119, 194), (247, 182, 210), (127, 127, 127), (199, 199, 199),    
             (188, 189, 34), (219, 219, 141), (23, 190, 207), (158, 218, 229)]    
  
# Scale the RGB values to the [0, 1] range, which is the format matplotlib accepts.    
for i in range(len(tableau20)):    
    r, g, b = tableau20[i]    
    tableau20[i] = (r / 255., g / 255., b / 255.)    

black=[(0.0,0.0,0.0),(0.5,0.5,0.5)]

# You typically want your plot to be ~1.33x wider than tall. This plot is a rare    
# exception because of the number of lines being plotted on it.    
# Common sizes: (10, 7.5) and (12, 9)
# plt.figure(figsize=(12, 14))    
# plt.figure(figsize=(12, 9))    
# f, ax = plt.subplots(1, 1)
# ax = data_poly.boxplot(column=to_plot, by=by, showfliers=True, 
#                 positions=range(data_poly[by].unique().shape[0]))
# sns.pointplot(x=by, y=to_plot, data=data_poly.groupby(by, as_index=False).mean(), ax=ax)
# boxplot = data_poly.boxplot(column=to_plot, by=by, return_type='dict', ax=ax)
# ax.plot_date(by, to_plot,  color=tableau20[0],label="polygraph", linestyle="-")

# color={}
# color[to_plot_mypoly[0]]="blue"
# color[to_plot_mypoly[1]]="blue"
# print data_mypoly

# ax = plt.subplot(111)
f, ax = plt.subplots(1,1)

# thresholds=[ Fraction(1,2) , Fraction(5,9) , Fraction(2,3) , Fraction(3,4) , Fraction(5,6) , Fraction(7,8) , Fraction(1,1) ] # threshold of votes (certificate etc.)
# # fs=[ Fraction(0,1) , Fraction(1,36), Fraction(1,18), Fraction(1,12), Fraction(1,9), Fraction(5,36), Fraction(1,6) , Fraction(7,36), Fraction(2,9) , Fraction(1,4)  , Fraction(5,18), Fraction(11, 36), Fraction(1,3) ] # Byzantine faults
# aux=Fraction(0,1)
# equal_parts=12
# fs=[]
# for i in range(0,equal_parts):
#     fs.append(aux)
#     aux+=Fraction(1,3*equal_parts)

d=defaultdict(lambda: defaultdict(lambda: 0)) #deceitful
q=defaultdict(lambda: defaultdict(lambda: 0)) #benign
d[Fraction(2,3)][Fraction(1,3)]=0
q[Fraction(2,3)][Fraction(1,3)]=0

def d(th):
    return 2*th-1

def q(th):
    return 1-th

def add_n_to_frac(frac):
    frac_str=str(frac).split("/")
    if frac_str[0]=='1':
        frac_str[0]=''
    if frac_str[0]!='0':
        frac_str[0]=frac_str[0]+'n'

    if len(frac_str)>1:
        to_return=frac_str[0]+"/"+frac_str[1]
    else:   
        to_return=frac_str[0]
    return to_return

lwidth=3.0
x0=-0.01
plt.rcParams['hatch.linewidth'] = 4.0  # previous pdf hatch linewidth

# ax.plot([0,1/2.0],[0,1/2.0],color=tableau20[0%len(tableau20)],linewidth=lwidth)
# plt.fill_between([0,1], [1/2.0,1/2.0], [0,1/2.0], label="Impossibibility of consensus", facecolor=tableau20[1%len(tableau20)])

# ax.plot([0,1],[0.5,0],color=tableau20[2%len(tableau20)],linewidth=lwidth)
# ax.plot([0,0],[0.5,1],color=tableau20[2%len(tableau20)],linewidth=lwidth)
# plt.fill_between([0,1],[0.5,0],label="DFT consensus",facecolor="none",edgecolor=tableau20[3%len(tableau20)],hatch='\\\\')
aux=Fraction(1,2)
# thresholds=[]
# equal_parts=6
# for i in range(0,equal_parts-1):
#     aux+=Fraction(1,2*equal_parts)
#     thresholds.append(aux)
thresholds=[Fraction(5,9) , Fraction(2,3), Fraction(3,4), Fraction(5,6)] # threshold of votes (certificate etc.)
print(thresholds)

# aux=Fraction(0,1)
# equal_parts=3
# fs=[]
# for i in range(0,equal_parts):
#     fs.append(aux)
#     aux+=Fraction(1,3*equal_parts)
# fs=[Fraction(0,1)]
# print("fs:",fs)
d=defaultdict(lambda: 0) #deceitful
q=defaultdict(lambda: 0) #benign
f=defaultdict(lambda: 0) #benign

plt.fill_between([0,1/3.0],[0,1/3.0],[0,0], facecolor=tableau20[1%len(tableau20)])

# ax.scatter([0],[19/27.0],label="ZLB",color="red",marker="v")
# ax.scatter([1/3.0],[1/3.0+0.01],color="red",marker="v")
ax.scatter([1/3.0],[1/3.0],label="BFT protocols",marker="^",s=50)
lwidth=3.0
for th in thresholds:
    d[th]=2*th-1
    q[th]=1-th
    f[th]=min(d[th],q[th])
    ax.plot([0,f[th]],[d[th]+q[th],f[th]],label="Basilic, "+r'$h_0=$'+str(add_n_to_frac(th)),linewidth = lwidth)

ax.plot([0,1/3.0],[2/3.0,1/3.0],label="Flexible BFT, "+r'$q_r=$'+"2n/3",    linestyle = (0,(0.1,3)),
        dash_capstyle = 'projecting', linewidth = lwidth)# linestyle=linestyles_dict['loosely dotted'])

# # x,y,z=tableau20[1%len(tableau20)]
# # print(x*255,"HERE",y*255,"HERE",z*255)

# plt.fill_between([0,1/3.0,0],[1/2.0,2/3.0,1],color=tableau20[11%len(tableau20)])
# ax.text(0.20, 0.725, "live and safe",horizontalalignment='right')
# ax.text(0.3, 0.85, "safe but not live",horizontalalignment='left')
# ax.text(5/6.0, 1/2.0, "neither safe nor live",horizontalalignment='right')
# ax.text(1/3.0, 1/3.0, "live but not safe",horizontalalignment='left')


    # f[th]=min(d[th],q[th])
xticks_frac=[Fraction(0,1),Fraction(1,3)]+list(f.values())
xticks=[]
xticks_float=[]
# for i in range(0,equal_parts+1):
#     xticks.append(aux)
#     xticks_float.append(float(aux))
#     aux+=Fraction(1,equal_parts)
for xtick in xticks_frac:
    xticks.append(add_n_to_frac(xtick))


    xticks_float.append(float(xtick))
    
plt.xticks(xticks_float)
# print(xticks)
ax.set_xticklabels(xticks)

yticks_frac=[Fraction(0,1),Fraction(1,3)]+thresholds+[Fraction(1,1)]
yticks=[]
yticks_float=[]
# for i in range(0,equal_parts+1):
#     yticks.append(aux)
#     yticks_float.append(float(aux))
#     aux+=Fraction(1,equal_parts)
for ytick in yticks_frac:
    yticks.append(add_n_to_frac(ytick))


    yticks_float.append(float(ytick))
plt.yticks(yticks_float)
# print(yticks)
ax.set_yticklabels(yticks)



plt.xlabel("Fraction of Byzantine processes",size=20)
plt.ylabel("Fraction of total processes",size=20)
plt.tight_layout()
plt.subplots_adjust(bottom=0.125)
plt.subplots_adjust(top=0.96)
plt.subplots_adjust(left=0.135)
plt.subplots_adjust(right=0.97)

ax.set_ylim([x0,1])
ax.set_xlim([x0,1/3.0-x0])    
# plt.legend(loc="upper right")
leg= plt.legend(loc="upper right",prop={"size":12})
for legobj in leg.legendHandles:
    if legobj.get_label() == "BFT protocols":
        continue
    legobj.set_linewidth(4.0)

filename=os.path.basename(__file__)
filename=filename[:-3]
print(filename)
path=os.path.abspath(__file__)
path=path.rsplit('/', 1)[0]
print(path)
plt.savefig(path+"/"+destiny_filepath+filename+'.eps', format='eps')
plt.savefig(path+"/"+destiny_filepath+filename+'.png', format='png')
plt.savefig(path+"/"+destiny_filepath+filename+'.pdf', format='pdf')
plt.show()
    


==> plots/fault-tolerance-generalyzed-areas.py <==
import matplotlib.pyplot as plt  
import pandas as pd
import seaborn as sns
import numpy as np
from collections import defaultdict
import matplotlib
from fractions import Fraction
import numpy
import sys,os
matplotlib.rc('xtick', labelsize=12) 
matplotlib.rc('ytick', labelsize=12)

# Read the data into a pandas DataFrame.
filepath="./"
destiny_filepath = "../figs/"
# filename_mypoly=filepath+"gdpsync-confirmations-22-may-big-exp.csv"
# filename_mypoly_1000=filepath+"logging_big_test_1_fri_15may/log-big-test-18-may.csv"
# filename_mypoly_vs_polygraph=filepath+"logging_confirmation/confirmations_vs_polygraph/confirmations_vs_polygraph_all_discarding_weird_50.csv"

# These are the "Tableau 20" colors as RGB.    
tableau20 = [(31, 119, 180), (174, 199, 232), (255, 127, 14), (255, 187, 120),    
             (44, 160, 44), (152, 223, 138), (214, 39, 40), (255, 152, 150),    
             (148, 103, 189), (197, 176, 213), (140, 86, 75), (196, 156, 148),    
             (227, 119, 194), (247, 182, 210), (127, 127, 127), (199, 199, 199),    
             (188, 189, 34), (219, 219, 141), (23, 190, 207), (158, 218, 229)]    
  
# Scale the RGB values to the [0, 1] range, which is the format matplotlib accepts.    
for i in range(len(tableau20)):    
    r, g, b = tableau20[i]    
    tableau20[i] = (r / 255., g / 255., b / 255.)    

black=[(0.0,0.0,0.0),(0.5,0.5,0.5)]

# You typically want your plot to be ~1.33x wider than tall. This plot is a rare    
# exception because of the number of lines being plotted on it.    
# Common sizes: (10, 7.5) and (12, 9)
# plt.figure(figsize=(12, 14))    
# plt.figure(figsize=(12, 9))    
# f, ax = plt.subplots(1, 1)
# ax = data_poly.boxplot(column=to_plot, by=by, showfliers=True, 
#                 positions=range(data_poly[by].unique().shape[0]))
# sns.pointplot(x=by, y=to_plot, data=data_poly.groupby(by, as_index=False).mean(), ax=ax)
# boxplot = data_poly.boxplot(column=to_plot, by=by, return_type='dict', ax=ax)
# ax.plot_date(by, to_plot,  color=tableau20[0],label="polygraph", linestyle="-")

# color={}
# color[to_plot_mypoly[0]]="blue"
# color[to_plot_mypoly[1]]="blue"
# print data_mypoly

# ax = plt.subplot(111)
f, ax = plt.subplots(1,1)

# thresholds=[ Fraction(1,2) , Fraction(5,9) , Fraction(2,3) , Fraction(3,4) , Fraction(5,6) , Fraction(7,8) , Fraction(1,1) ] # threshold of votes (certificate etc.)
aux=Fraction(1,2)
thresholds=[]
equal_parts=9
for i in range(0,equal_parts+1):
    thresholds.append(aux)
    aux+=Fraction(1,2*equal_parts)
print(thresholds)
# # fs=[ Fraction(0,1) , Fraction(1,36), Fraction(1,18), Fraction(1,12), Fraction(1,9), Fraction(5,36), Fraction(1,6) , Fraction(7,36), Fraction(2,9) , Fraction(1,4)  , Fraction(5,18), Fraction(11, 36), Fraction(1,3) ] # Byzantine faults
# aux=Fraction(0,1)
# equal_parts=12
# fs=[]
# for i in range(0,equal_parts):
#     fs.append(aux)
#     aux+=Fraction(1,3*equal_parts)

d=defaultdict(lambda: defaultdict(lambda: 0)) #deceitful
q=defaultdict(lambda: defaultdict(lambda: 0)) #benign
d[Fraction(2,3)][Fraction(1,3)]=0
q[Fraction(2,3)][Fraction(1,3)]=0

def d(th):
    return 2*th-1

def q(th):
    return 1-th

def add_n_to_frac(frac):
    frac_str=str(frac).split("/")
    if frac_str[0]=='1':
        frac_str[0]=''
    if frac_str[0]!='0':
        frac_str[0]=frac_str[0]+'n'

    if len(frac_str)>1:
        to_return=frac_str[0]+"/"+frac_str[1]
    else:   
        to_return=frac_str[0]
    return to_return

lwidth=3.0
x0=-0.01
plt.rcParams['hatch.linewidth'] = 4.0  # previous pdf hatch linewidth

ax.plot([0,1],[1,0],color=tableau20[0%len(tableau20)],linewidth=lwidth)
plt.fill_between([0,1], [1/2.0,0],[1,0], label="Impossibibility of consensus", facecolor=tableau20[1%len(tableau20)])

ax.plot([0,1],[0.5,0],color=tableau20[2%len(tableau20)],linewidth=lwidth)
# ax.plot([0,0],[0.5,1],color=tableau20[2%len(tableau20)],linewidth=lwidth)
plt.fill_between([0,1],[0.5,0],label="BDB consensus",facecolor="none",edgecolor=tableau20[3%len(tableau20)],hatch='\\\\')

ax.plot([1/3.0,0],[0,1/3.0],color=tableau20[4%len(tableau20)],linewidth=lwidth)
plt.fill_between([1/3.0,0],[0,1/3.0], label="BFT consensus", facecolor="none",edgecolor=tableau20[5%len(tableau20)],hatch='//')

# # x,y,z=tableau20[1%len(tableau20)]
# # print(x*255,"HERE",y*255,"HERE",z*255)

# plt.fill_between([0,1/3.0,0],[1/2.0,2/3.0,1],color=tableau20[11%len(tableau20)])
# ax.text(0.20, 0.725, "live and safe",horizontalalignment='right')
# ax.text(0.3, 0.85, "safe but not live",horizontalalignment='left')
# ax.text(5/6.0, 1/2.0, "neither safe nor live",horizontalalignment='right')
# ax.text(1/3.0, 1/3.0, "live but not safe",horizontalalignment='left')



xticks_frac=[Fraction(0,1),Fraction(1,3),Fraction(1,2),Fraction(2,3),Fraction(1,1)]
xticks=[]
xticks_float=[]
# for i in range(0,equal_parts+1):
#     xticks.append(aux)
#     xticks_float.append(float(aux))
#     aux+=Fraction(1,equal_parts)
for xtick in xticks_frac:
    xticks.append(add_n_to_frac(xtick))


    xticks_float.append(float(xtick))
    
plt.xticks(xticks_float)
# print(xticks)
ax.set_xticklabels(xticks)

plt.yticks(xticks_float)
# print(xticks)
ax.set_yticklabels(xticks)



plt.xlabel("Fraction of deceitful processes",size=20)
plt.ylabel("Fraction of benign processes",size=20)
plt.tight_layout()
plt.subplots_adjust(bottom=0.12)
plt.subplots_adjust(top=0.96)
plt.subplots_adjust(left=0.145)
plt.subplots_adjust(right=0.97)

ax.set_ylim([x0,1])
ax.set_xlim([x0,1])    
# plt.legend(loc="upper right")
leg= plt.legend(loc="upper right",prop={"size":12})
for legobj in leg.legendHandles:
    legobj.set_linewidth(4.0)

filename=os.path.basename(__file__)
filename=filename[:-3]
print(filename)
path=os.path.abspath(__file__)
path=path.rsplit('/', 1)[0]
print(path)
plt.savefig(path+"/"+destiny_filepath+filename+'.eps', format='eps')
plt.savefig(path+"/"+destiny_filepath+filename+'.png', format='png')
plt.savefig(path+"/"+destiny_filepath+filename+'.pdf', format='pdf')
plt.show()
    


==> plots/fault-tolerance-no-byz-var-th-colorcoded.py <==
import matplotlib.pyplot as plt  
import pandas as pd
import seaborn as sns
import numpy as np
from collections import defaultdict
import matplotlib
from fractions import Fraction
import numpy

matplotlib.rc('xtick', labelsize=12) 
matplotlib.rc('ytick', labelsize=12)

# Read the data into a pandas DataFrame.
filepath="./"
destiny_filepath = "../figs/"
# filename_mypoly=filepath+"gdpsync-confirmations-22-may-big-exp.csv"
# filename_mypoly_1000=filepath+"logging_big_test_1_fri_15may/log-big-test-18-may.csv"
# filename_mypoly_vs_polygraph=filepath+"logging_confirmation/confirmations_vs_polygraph/confirmations_vs_polygraph_all_discarding_weird_50.csv"

# These are the "Tableau 20" colors as RGB.    
tableau20 = [(31, 119, 180), (174, 199, 232), (255, 127, 14), (255, 187, 120),    
             (44, 160, 44), (152, 223, 138), (214, 39, 40), (255, 152, 150),    
             (148, 103, 189), (197, 176, 213), (140, 86, 75), (196, 156, 148),    
             (227, 119, 194), (247, 182, 210), (127, 127, 127), (199, 199, 199),    
             (188, 189, 34), (219, 219, 141), (23, 190, 207), (158, 218, 229)]    
  
# Scale the RGB values to the [0, 1] range, which is the format matplotlib accepts.    
for i in range(len(tableau20)):    
    r, g, b = tableau20[i]    
    tableau20[i] = (r / 255., g / 255., b / 255.)    

black=[(0.0,0.0,0.0),(0.5,0.5,0.5)]

# You typically want your plot to be ~1.33x wider than tall. This plot is a rare    
# exception because of the number of lines being plotted on it.    
# Common sizes: (10, 7.5) and (12, 9)
# plt.figure(figsize=(12, 14))    
# plt.figure(figsize=(12, 9))    
# f, ax = plt.subplots(1, 1)
# ax = data_poly.boxplot(column=to_plot, by=by, showfliers=True, 
#                 positions=range(data_poly[by].unique().shape[0]))
# sns.pointplot(x=by, y=to_plot, data=data_poly.groupby(by, as_index=False).mean(), ax=ax)
# boxplot = data_poly.boxplot(column=to_plot, by=by, return_type='dict', ax=ax)
# ax.plot_date(by, to_plot,  color=tableau20[0],label="polygraph", linestyle="-")

# color={}
# color[to_plot_mypoly[0]]="blue"
# color[to_plot_mypoly[1]]="blue"
# print data_mypoly

# ax = plt.subplot(111)
f, ax = plt.subplots(1,1)

# thresholds=[ Fraction(1,2) , Fraction(5,9) , Fraction(2,3) , Fraction(3,4) , Fraction(5,6) , Fraction(7,8) , Fraction(1,1) ] # threshold of votes (certificate etc.)
aux=Fraction(1,2)
thresholds=[]
equal_parts=9
for i in range(0,equal_parts+1):
    thresholds.append(aux)
    aux+=Fraction(1,2*equal_parts)
print(thresholds)
# # fs=[ Fraction(0,1) , Fraction(1,36), Fraction(1,18), Fraction(1,12), Fraction(1,9), Fraction(5,36), Fraction(1,6) , Fraction(7,36), Fraction(2,9) , Fraction(1,4)  , Fraction(5,18), Fraction(11, 36), Fraction(1,3) ] # Byzantine faults
# aux=Fraction(0,1)
# equal_parts=12
# fs=[]
# for i in range(0,equal_parts):
#     fs.append(aux)
#     aux+=Fraction(1,3*equal_parts)

d=defaultdict(lambda: defaultdict(lambda: 0)) #deceitful
q=defaultdict(lambda: defaultdict(lambda: 0)) #benign
d[Fraction(2,3)][Fraction(1,3)]=0
q[Fraction(2,3)][Fraction(1,3)]=0

def d(th):
    return 2*th-1

def q(th):
    return 1-th

def add_n_to_frac(frac):
    frac_str=str(frac).split("/")
    if frac_str[0]=='1':
        frac_str[0]=''
    if frac_str[0]!='0':
        frac_str[0]=frac_str[0]+'n'

    if len(frac_str)>1:
        to_return=frac_str[0]+"/"+frac_str[1]
    else:   
        to_return=frac_str[0]
    return to_return

data_d={}
data_q={}

for th in thresholds:
    data_d[th]=d(th)
    data_q[th]=q(th)


# ax.plot(list(d[th].values()),list(q[th].values()),label=" th:"+str(th),color=tableau20[i%len(tableau20)])
lwidth=3.0
x0=-0.15
plt.rcParams['hatch.linewidth'] = 4.0  # previous pdf hatch linewidth

ax.plot([0,1],[1,0],label="q<n-th for liveness",color=tableau20[0%len(tableau20)],linewidth=lwidth)
plt.fill_between([0,1], [1,0], facecolor="none",edgecolor=tableau20[1%len(tableau20)],hatch='//')

ax.plot([0,1],[0.5,1],label="d<2th-n for safety",color=tableau20[2%len(tableau20)],linewidth=lwidth)
ax.plot([0,0],[0,0.5],color=tableau20[2%len(tableau20)],linewidth=lwidth)
plt.fill_between([0,0,1], [1/2.0,1/2.0,1], [1],facecolor="none",edgecolor=tableau20[3%len(tableau20)],hatch='\\\\')

# # x,y,z=tableau20[1%len(tableau20)]
# # print(x*255,"HERE",y*255,"HERE",z*255)

# plt.fill_between([0,1/3.0,0],[1/2.0,2/3.0,1],color=tableau20[11%len(tableau20)])
# ax.text(0.20, 0.725, "live and safe",horizontalalignment='right')
# ax.text(0.3, 0.85, "safe but not live",horizontalalignment='left')
# ax.text(5/6.0, 1/2.0, "neither safe nor live",horizontalalignment='right')
# ax.text(1/3.0, 1/3.0, "live but not safe",horizontalalignment='left')

lwidth2=2.0
thresholds=[Fraction(2,10),Fraction(4,10),Fraction(5,9), Fraction(2,3),Fraction(8,10)]
i=4
for th in thresholds:
    ax.plot([x0,1],[th,th],# label="th:"+str(th),
            linestyle='dashed', color='black'# tableau20[i%len(tableau20)]
            ,linewidth=lwidth2)
    
    dx=2*th-1
    if dx<0:
        dx=0
    qx=1-th
    
    ax.plot(dx, th, marker='X', markersize=12, color='black'# tableau20[i%len(tableau20)]
    ) # qx, th, 'x',)
    ax.plot(qx, th, marker='X', markersize=12, color='black'# tableau20[i%len(tableau20)]
    ) # qx, th, 'x',)
    xoffset=0.05
    yoffset=0.01
    str_dbound="d<"
    if dx==0:
        str_dbound="d="

    str_qbound="q<"
    if qx==0:
        str_qbound="q="        


    dalignment='left'
    qalignment='right'
    dxoffset=xoffset
    qxoffset=-xoffset
    if th>Fraction(2,3):
        dalignment='right'
        # qalignment='left'
        dxoffset=-xoffset
        # qxoffset=xoffset

        
    ax.text(dx+dxoffset, th+yoffset, # "th:"+str(th)+", "+
            str_dbound+add_n_to_frac(str(dx)),horizontalalignment=dalignment,color='black'# tableau20[i%len(tableau20)]
    )
    ax.text(qx+qxoffset, th+yoffset, # "th:"+str(th)+", "+
            str_qbound+add_n_to_frac(str(qx)),horizontalalignment=qalignment,color='black'# tableau20[i%len(tableau20)]
    )
    ax.text(x0+0.025, th+yoffset, "th:"+add_n_to_frac(str(th)),horizontalalignment='left',color='black'# tableau20[i%len(tableau20)]
    )
    # plt.plot([x], [y], marker='o', 
    i+=2



xticks_frac=[Fraction(0,1),Fraction(2,10),Fraction(4,10),Fraction(6,10),Fraction(8,10),Fraction(1,1)]
xticks=[]
xticks_float=[]
# for i in range(0,equal_parts+1):
#     xticks.append(aux)
#     xticks_float.append(float(aux))
#     aux+=Fraction(1,equal_parts)
for xtick in xticks_frac:
    xticks.append(add_n_to_frac(xtick))


    xticks_float.append(float(xtick))
    
plt.xticks(xticks_float)
# print(xticks)
ax.set_xticklabels(xticks)

plt.yticks(xticks_float)
# print(xticks)
ax.set_yticklabels(xticks)



plt.xlabel("Fraction of deceitful or benign processes",size=20)
plt.ylabel("Voting threshold",size=20)
plt.tight_layout()
plt.subplots_adjust(bottom=0.12)
plt.subplots_adjust(top=0.96)
plt.subplots_adjust(left=0.145)
plt.subplots_adjust(right=0.97)

# ax.set_ylim([0,1])
ax.set_xlim([x0,1])    
# plt.legend(loc="upper right")
leg= plt.legend(loc="upper center",prop={"size":12})
for legobj in leg.legendHandles:
    legobj.set_linewidth(4.0)

# plt.grid()    
plt.savefig(destiny_filepath+'fault-tolerance-no-byz-var-th-colorcoded.eps', format='eps')
plt.savefig(destiny_filepath+'fault-tolerance-no-byz-var-th-colorcoded.pdf', format='pdf')
plt.savefig(destiny_filepath+'fault-tolerance-no-byz-var-th-colorcoded.png', format='png')
plt.show()
    


==> plots/fault-tolerance-no-byz-var-th.py <==
import matplotlib.pyplot as plt  
import pandas as pd
import seaborn as sns
import numpy as np
from collections import defaultdict
import matplotlib
from fractions import Fraction
import numpy

matplotlib.rc('xtick', labelsize=12) 
matplotlib.rc('ytick', labelsize=12)

# Read the data into a pandas DataFrame.
filepath="./"
destiny_filepath = "../figs/"
# filename_mypoly=filepath+"gdpsync-confirmations-22-may-big-exp.csv"
# filename_mypoly_1000=filepath+"logging_big_test_1_fri_15may/log-big-test-18-may.csv"
# filename_mypoly_vs_polygraph=filepath+"logging_confirmation/confirmations_vs_polygraph/confirmations_vs_polygraph_all_discarding_weird_50.csv"

# These are the "Tableau 20" colors as RGB.    
tableau20 = [(31, 119, 180), (174, 199, 232), (255, 127, 14), (255, 187, 120),    
             (44, 160, 44), (152, 223, 138), (214, 39, 40), (255, 152, 150),    
             (148, 103, 189), (197, 176, 213), (140, 86, 75), (196, 156, 148),    
             (227, 119, 194), (247, 182, 210), (127, 127, 127), (199, 199, 199),    
             (188, 189, 34), (219, 219, 141), (23, 190, 207), (158, 218, 229)]    
  
# Scale the RGB values to the [0, 1] range, which is the format matplotlib accepts.    
for i in range(len(tableau20)):    
    r, g, b = tableau20[i]    
    tableau20[i] = (r / 255., g / 255., b / 255.)    

black=[(0.0,0.0,0.0),(0.5,0.5,0.5)]

# You typically want your plot to be ~1.33x wider than tall. This plot is a rare    
# exception because of the number of lines being plotted on it.    
# Common sizes: (10, 7.5) and (12, 9)
# plt.figure(figsize=(12, 14))    
# plt.figure(figsize=(12, 9))    
# f, ax = plt.subplots(1, 1)
# ax = data_poly.boxplot(column=to_plot, by=by, showfliers=True, 
#                 positions=range(data_poly[by].unique().shape[0]))
# sns.pointplot(x=by, y=to_plot, data=data_poly.groupby(by, as_index=False).mean(), ax=ax)
# boxplot = data_poly.boxplot(column=to_plot, by=by, return_type='dict', ax=ax)
# ax.plot_date(by, to_plot,  color=tableau20[0],label="polygraph", linestyle="-")

# color={}
# color[to_plot_mypoly[0]]="blue"
# color[to_plot_mypoly[1]]="blue"
# print data_mypoly

# ax = plt.subplot(111)
f, ax = plt.subplots(1,1)

# thresholds=[ Fraction(1,2) , Fraction(5,9) , Fraction(2,3) , Fraction(3,4) , Fraction(5,6) , Fraction(7,8) , Fraction(1,1) ] # threshold of votes (certificate etc.)
aux=Fraction(1,2)
thresholds=[]
equal_parts=9
for i in range(0,equal_parts+1):
    thresholds.append(aux)
    aux+=Fraction(1,2*equal_parts)
print(thresholds)
# # fs=[ Fraction(0,1) , Fraction(1,36), Fraction(1,18), Fraction(1,12), Fraction(1,9), Fraction(5,36), Fraction(1,6) , Fraction(7,36), Fraction(2,9) , Fraction(1,4)  , Fraction(5,18), Fraction(11, 36), Fraction(1,3) ] # Byzantine faults
# aux=Fraction(0,1)
# equal_parts=12
# fs=[]
# for i in range(0,equal_parts):
#     fs.append(aux)
#     aux+=Fraction(1,3*equal_parts)

d=defaultdict(lambda: defaultdict(lambda: 0)) #deceitful
q=defaultdict(lambda: defaultdict(lambda: 0)) #benign
d[Fraction(2,3)][Fraction(1,3)]=0
q[Fraction(2,3)][Fraction(1,3)]=0

def d(th):
    return 2*th-1

def q(th):
    return 1-th

def add_n_to_frac(frac):
    frac_str=str(frac).split("/")
    if frac_str[0]=='1':
        frac_str[0]=''
    if frac_str[0]!='0':
        frac_str[0]=frac_str[0]+'n'

    if len(frac_str)>1:
        to_return=frac_str[0]+"/"+frac_str[1]
    else:   
        to_return=frac_str[0]
    return to_return

data_d={}
data_q={}

for th in thresholds:
    data_d[th]=d(th)
    data_q[th]=q(th)


# ax.plot(list(d[th].values()),list(q[th].values()),label=" th:"+str(th),color=tableau20[i%len(tableau20)])
lwidth=3.0
matplotlib.rcParams['hatch.linewidth'] = lwidth  # previous pdf hatch linewidth
matplotlib.rcParams['hatch.linewidth'] = lwidth  # previous svg hatch linewidth
x0=-0.1
ax.plot([0,0.5],[1,0.5],label="q<n-h for liveness",color=tableau20[0%len(tableau20)],linewidth=lwidth)
# plt.fill_between([0,0.5,0], [1,0.5,0.5], facecolor="none",edgecolor=tableau20[1%len(tableau20)],hatch='//')
ax.plot([0,1],[0.5,1],label="d<2h-n for safety",color=tableau20[2%len(tableau20)],linewidth=lwidth)
# plt.fill_between([0,0,1], [1/2.0,1/2.0,1], [1],facecolor="none",edgecolor=tableau20[3%len(tableau20)],hatch='\\\\')
# ax.plot([0,0],[0,0.5],color=tableau20[2%len(tableau20)],linewidth=lwidth)
# ax.text(0.25, 2/3.0, "live and safe",horizontalalignment='right')
# ax.text(1/3.0, 5/6.0, "safe but not live",horizontalalignment='left')
# ax.text(5/6.0, 1/2.0, "neither safe nor live",horizontalalignment='right')
# ax.text(1/3.0, 1/3.0, "live but not safe",horizontalalignment='left')

lwidth2=2.0
thresholds=[Fraction(1,2), Fraction(5,9), Fraction(11,18),
            Fraction(2,3), Fraction(13,18),
            Fraction(7,9), Fraction(7,9), Fraction(15,18), Fraction(8,9), Fraction(17,18)
]
i=4
for th in thresholds:
    # color=tableau20[i%len(tableau20)]
    color='black'
    dcolor=tableau20[2%len(tableau20)]
    qcolor=tableau20[0%len(tableau20)]
    ax.plot([x0,1],[th,th],# label="th:"+str(th),
            linestyle='dashed', color=color,linewidth=lwidth2)
    
    dx=2*th-1
    if dx<0:
        dx=0
    qx=1-th
    
    ax.plot(dx, th, marker='X', markersize=15, color=dcolor) # qx, th, 'x',)
    ax.plot(qx, th, marker='X', markersize=15, color=qcolor) # qx, th, 'x',)
    xoffset=0.025
    yoffset=0.01
    str_dbound="d<"
    if dx==0:
        str_dbound="d="

    str_qbound="q<"
    if qx==0:
        str_qbound="q="        


    dalignment='left'
    qalignment='right'
    dxoffset=xoffset
    qxoffset=-xoffset
    if th>=Fraction(1,2):
        dalignment='right'
        # qalignment='left'
        dxoffset=-xoffset
        # qxoffset=xoffset
    # elif th>=Fraction(8,9):
    if th>Fraction(9,9) or (th<= Fraction(2,3) and th>=Fraction(1,2)):
        qalignment='left'
        # qalignment='left'
        qxoffset=xoffset
         
        

    s=12
    ax.text(dx+dxoffset, th+yoffset, # "th:"+str(th)+", "+
            str_dbound+add_n_to_frac(str(dx)),horizontalalignment=dalignment,color= dcolor
            , size=s)
    ax.text(qx+qxoffset, th+yoffset, # "th:"+str(th)+", "+
            str_qbound+add_n_to_frac(str(qx)),horizontalalignment=qalignment,color= qcolor
            , size=s)
    # ax.text(x0+0.025, th+yoffset, "th:"+add_n_to_frac(str(th)),horizontalalignment='left',color=color)
    # plt.plot([x], [y], marker='o', 
    i+=2



# xticks_frac=[Fraction(0,1),Fraction(2,10),Fraction(4,10),Fraction(6,10),Fraction(8,10),Fraction(1,1)]
xticks_frac=[Fraction(0,1),Fraction(1,9),Fraction(2,9),Fraction(3,9),Fraction(4,9),Fraction(5,9),Fraction(6,9),Fraction(7,9),Fraction(8,9),Fraction(9,9)]
xticks=[]
xticks_float=[]
# for i in range(0,equal_parts+1):
#     xticks.append(aux)
#     xticks_float.append(float(aux))
#     aux+=Fraction(1,equal_parts)
for xtick in xticks_frac:
    xticks.append(add_n_to_frac(xtick))


    xticks_float.append(float(xtick))
    
plt.xticks(xticks_float)
# print(xticks)
ax.set_xticklabels(xticks)

yticks_frac=[Fraction(1,2), Fraction(5,9), Fraction(11,18),
            Fraction(2,3),  Fraction(13,18),
            Fraction(7,9), Fraction(7,9), Fraction(15,18), Fraction(8,9), Fraction(17,18)
]
yticks=[]
yticks_float=[]
# for i in range(0,equal_parts+1):
#     yticks.append(aux)
#     yticks_float.append(float(aux))
#     aux+=Fraction(1,equal_parts)
for ytick in yticks_frac:
    yticks.append(add_n_to_frac(ytick))


    yticks_float.append(float(ytick))
plt.yticks(yticks_float)
# print(xticks)
ax.set_yticklabels(yticks)



plt.xlabel("Fraction of deceitful or benign processes",size=20)
plt.ylabel("Voting threshold",size=20)
plt.tight_layout()
plt.subplots_adjust(bottom=0.12)
plt.subplots_adjust(top=0.96)
plt.subplots_adjust(left=0.165)
plt.subplots_adjust(right=0.97)

ax.set_ylim([1/2.0+x0/2.0,1])
ax.set_xlim([x0,1])    
# plt.legend(loc="upper right")
leg= plt.legend(loc="upper center",prop={"size":12})
for legobj in leg.legendHandles:
    legobj.set_linewidth(4.0)

# plt.grid()    
plt.savefig(destiny_filepath+'fault-tolerance-no-byz-var-th.eps', format='eps')
plt.savefig(destiny_filepath+'fault-tolerance-no-byz-var-th.pdf', format='pdf')
plt.savefig(destiny_filepath+'fault-tolerance-no-byz-var-th.png', format='png')
plt.show()
    


==> plots/fault-tolerance.py <==
import matplotlib.pyplot as plt  
import pandas as pd
import seaborn as sns
import numpy as np
from collections import defaultdict
import matplotlib
from fractions import Fraction
import numpy
matplotlib.rc('xtick', labelsize=12) 
matplotlib.rc('ytick', labelsize=12)

def add_n_to_frac(frac):
    frac_str=str(frac).split("/")
    if frac_str[0]=='1':
        frac_str[0]=''
    if frac_str[0]!='0':
        frac_str[0]=frac_str[0]+'n'

    if len(frac_str)>1:
        to_return=frac_str[0]+"/"+frac_str[1]
    else:   
        to_return=frac_str[0]
    return to_return

# Read the data into a pandas DataFrame.
filepath="./"
destiny_filepath = "../figs/"
# filename_mypoly=filepath+"gdpsync-confirmations-22-may-big-exp.csv"
# filename_mypoly_1000=filepath+"logging_big_test_1_fri_15may/log-big-test-18-may.csv"
# filename_mypoly_vs_polygraph=filepath+"logging_confirmation/confirmations_vs_polygraph/confirmations_vs_polygraph_all_discarding_weird_50.csv"

# These are the "Tableau 20" colors as RGB.    
tableau20 = [(31, 119, 180), (174, 199, 232), (255, 127, 14), (255, 187, 120),    
             (44, 160, 44), (152, 223, 138), (214, 39, 40), (255, 152, 150),    
             (148, 103, 189), (197, 176, 213), (140, 86, 75), (196, 156, 148),    
             (227, 119, 194), (247, 182, 210), (127, 127, 127), (199, 199, 199),    
             (188, 189, 34), (219, 219, 141), (23, 190, 207), (158, 218, 229)]    
  
# Scale the RGB values to the [0, 1] range, which is the format matplotlib accepts.    
for i in range(len(tableau20)):    
    r, g, b = tableau20[i]    
    tableau20[i] = (r / 255., g / 255., b / 255.)    

black=[(0.0,0.0,0.0),(0.5,0.5,0.5)]

# You typically want your plot to be ~1.33x wider than tall. This plot is a rare    
# exception because of the number of lines being plotted on it.    
# Common sizes: (10, 7.5) and (12, 9)
# plt.figure(figsize=(12, 14))    
# plt.figure(figsize=(12, 9))    
# f, ax = plt.subplots(1, 1)
# ax = data_poly.boxplot(column=to_plot, by=by, showfliers=True, 
#                 positions=range(data_poly[by].unique().shape[0]))
# sns.pointplot(x=by, y=to_plot, data=data_poly.groupby(by, as_index=False).mean(), ax=ax)
# boxplot = data_poly.boxplot(column=to_plot, by=by, return_type='dict', ax=ax)
# ax.plot_date(by, to_plot,  color=tableau20[0],label="polygraph", linestyle="-")

# color={}
# color[to_plot_mypoly[0]]="blue"
# color[to_plot_mypoly[1]]="blue"
# print data_mypoly

# ax = plt.subplot(111)
f, ax = plt.subplots(1,1)

# thresholds=[ Fraction(1,2) , Fraction(5,9) , Fraction(2,3) , Fraction(3,4) , Fraction(5,6) , Fraction(7,8) , Fraction(1,1) ] # threshold of votes (certificate etc.)
aux=Fraction(1,2)
thresholds=[]
equal_parts=9
for i in range(0,equal_parts+1):
    thresholds.append(aux)
    aux+=Fraction(1,2*equal_parts)
print(thresholds)
# fs=[ Fraction(0,1) , Fraction(1,36), Fraction(1,18), Fraction(1,12), Fraction(1,9), Fraction(5,36), Fraction(1,6) , Fraction(7,36), Fraction(2,9) , Fraction(1,4)  , Fraction(5,18), Fraction(11, 36), Fraction(1,3) ] # Byzantine faults
aux=Fraction(0,1)
equal_parts=12
fs=[]
for i in range(0,equal_parts):
    fs.append(aux)
    aux+=Fraction(1,3*equal_parts)

d=defaultdict(lambda: defaultdict(lambda: 0)) #deceitful
q=defaultdict(lambda: defaultdict(lambda: 0)) #benign
d[Fraction(2,3)][Fraction(1,3)]=0
q[Fraction(2,3)][Fraction(1,3)]=0
data=[]#(deceitful,benign)#
data.append((Fraction(2,3),Fraction(1,3),0,0))
for th in thresholds:
    for f in fs:
        # if f > min(th/2.0, 1-th): #either safety or liveness not guaranteed by Byzantines
        #     continue;
        if f > min(2*th-1, 1-th): #either safety or liveness not guaranteed by Byzantines
            continue;
        d[th][f]=2*th-1-f
        if d[th][f]<0:
            d[th][f]=0
            
        q[th][f]=1-th-f
        
        if q[th][f]<0:
            q[th][f]=0
            
        data.append((th,f,d[th][f],q[th][f]))
        print ("th: "+str(th)+", t: "+str(f) + " d: "+ str(d[th][f])+" q: "+ str(q[th][f]))


# print (data)
# for th, f, d, q in data:
i=0
xoffset=0.02
textsize=12
size=25
lwidth=3.0
for th in thresholds:
    i+=2
    ax.plot(list(d[th].values()),list(q[th].values()),label='$h_0=$'+add_n_to_frac(str(th)),color=tableau20[i%len(tableau20)],linewidth=lwidth)
    if th == Fraction(2,3):
        ax.scatter(0, 0, color=tableau20[i%len(tableau20)],s=size)
        ax.text(0+xoffset, 0+0.0025, "t:"+add_n_to_frac(str(Fraction(1,3))),horizontalalignment='left',size=textsize)
    for f in fs:
        if f > min(2*th-1, 1-th): #either safety or liveness not guaranteed by Byzantines
            continue;

        ax.scatter(d[th][f], q[th][f], color=tableau20[i%len(tableau20)],s=size)
        
        if th== Fraction(1,1):
            ax.text(d[th][f]-0.005, q[th][f]+0.0025, "t:"+add_n_to_frac(str(f)),horizontalalignment='right',size=textsize)
            continue;
        elif th== Fraction(1,2):
            ax.text(d[th][f]+0.01, q[th][f]-0.015, "t:"+add_n_to_frac(str(f)),horizontalalignment='left',size=textsize)
            continue;
        elif float(q[th][f])==float(0):
            ax.text(d[th][f]+xoffset, q[th][f]+0.0025, "t:"+add_n_to_frac(str(f)),horizontalalignment='left',size=textsize)
            continue;
        # i=(thresholds.index(th)*fs.index(f))%len(tableau20)
        # j=thresholds.index(th)*fs.index(f)%len(linestyle)

        
        # ax.text(d[th][f], q[th][f], "("+ str(th) +", "+str(f)+")",horizontalalignment='left',size='small')
        # ax.text(d[th][f], q[th][f], "("+str(d[th][f])+", "+ str(q[th][f]) +") th:"+str(th) +", f:"+str(f),horizontalalignment='left')
        ax.text(d[th][f]+xoffset, q[th][f], "t:"+add_n_to_frac(str(f)),horizontalalignment='left',size=textsize)


aux=Fraction(0,1)
equal_parts=12
xticks_float=[]
xticks=[]
for i in range(0,equal_parts+1):
    xticks.append(add_n_to_frac(aux))
    xticks_float.append(float(aux))
    aux+=Fraction(1,equal_parts)
plt.xticks(xticks_float)
print(xticks)


# xlabels = [item.get_text() for item in ax.get_xticklabels()]
# for 

ax.set_xticklabels(xticks)


aux=Fraction(0,1)
equal_parts=12
yticks=[]
yticks_float=[]
for i in range(0,equal_parts+1):
    yticks.append(add_n_to_frac(aux))
    yticks_float.append(float(aux))
    aux+=Fraction(1,2*equal_parts)
plt.yticks(yticks_float)


ax.set_yticklabels(yticks)

plt.xlabel("Fraction of deceitful processes",size=20)
plt.ylabel("Fraction of benign processes",size=20)
plt.tight_layout()
plt.subplots_adjust(bottom=0.12)
plt.subplots_adjust(top=0.96)
plt.subplots_adjust(left=0.165)
plt.subplots_adjust(right=0.97)

ax.set_xlim([-0.000,1.000])
ax.set_ylim([-0.000,1/2.0+0.00])    
# plt.legend(loc="upper right")
leg= plt.legend(loc="upper right",prop={"size":10})
for legobj in leg.legendHandles:
    legobj.set_linewidth(4.0)

# plt.grid()    
plt.savefig(destiny_filepath+'fault-tolerance.eps', format='eps')
plt.savefig(destiny_filepath+'fault-tolerance.pdf', format='pdf')
plt.savefig(destiny_filepath+'fault-tolerance.png', format='png')
plt.show()
    

